Evryscope-South Survey of Upper- and Pre-main Sequence Solar Neighborhood Stars

Using photometric data collected by Evryscope-South, we search for nearby young variable systems on the upper-main sequence (UMS) and pre-main sequence (PMS). The Evryscopes are all-sky high-cadence telescope arrays operating in the Northern and Southern hemispheres. We base our search on a Gaia-selected catalog of young neighborhood upper- and pre-main sequence stars which were chosen through both astrometric and photometric criteria. We analyze 44,971 Evryscope-South light curves in search of variability. We recover 615 variables, with 378 previously known, and 237 new discoveries including 84 young eclipsing binary (EB) candidates. We discover a new highly eccentric binary system and recover a further four previously known systems, with periods ranging from 299 to 674 hr. We find 158 long-period (>50 hr) candidate EB systems, 9 from the PMS and 149 from the UMS, which will allow constraints on the mass-radius-age relation. These long-period EBs include a 179.3 hr PMS system and a 867.8 hr system from the UMS. For PMS variable candidates we estimate system ages, which range from 1 to 23 Myr for non-EBs and from 2 to 17 Myr for EBs. Other non-EB discoveries that show intrinsic variability will allow relationships between stellar rotation rates, ages, activity, and mass to be characterized.

==> anc/pms.txt <==
EVRJRADec,Type,Period,Period_err,Amp,Amp_err,Sec_Amp,Sec_Amp_err,Mass,logAge,d_(pc),d_(pc)_err,Prim_Dur,Sec_Dur,t0,Ref
EVRJ022.1481-54.5656,EB,9.0233,0.0002,0.137,0.003,---,---,1.2,7.2,460,13,0.22,---,5.7700230E+04,C18
EVRJ022.4998-30.6746,EB2,6.8322,0.0002,0.45,0.02,0.40,0.01,1.1,7.2,288,6,0.40,0.42,5.7996291E+04,P02
EVRJ056.2812-10.3059,S,3.6665,0.0002,0.048,0.003,---,---,1.1,7.2,233,4,---,---,---,J19c
EVRJ067.1932+06.8274*,EB,3.35719,9e-05,0.208,0.003,---,---,1.1,7.2,460,15,0.44,---,5.8075270E+04,W04
EVRJ073.3113-00.3261,S,87.0,0.1,0.089,0.007,---,---,1.1,7.1,245,4,---,---,---,J19c
EVRJ080.6055-07.0343,S,21.986,0.006,0.097,0.008,---,---,1.4,6.4,360,10,---,---,---,J19c
EVRJ080.8242-19.3025,S,64.40,0.05,0.040,0.003,---,---,1.0,7.2,218,3,---,---,---,J19c
EVRJ082.3359+00.6911,EB2,72.905,0.004,0.73,0.03,0.10,0.01,1.3,6.7,320,9,0.08,0.05,5.8022333E+04,L90
EVRJ082.3934-01.7387,S,15.859,0.003,0.22,0.03,---,---,1.1,7.0,302,8,---,---,---,---
EVRJ082.8363-01.9812*,S,17.513,0.004,0.028,0.003,---,---,1.2,7.0,380,19,---,---,---,H64
EVRJ082.9137-00.7580,S,30.84,0.01,0.10,0.02,---,---,1.1,6.6,338,9,---,---,---,---
EVRJ083.1424-35.9309,S,8.3914,0.0009,0.018,0.003,---,---,1.2,7.1,388,9,---,---,---,---
EVRJ083.1652-03.6040,EB,39.16,0.03,0.195,0.003,---,---,1.0,6.6,328,7,0.39,---,5.8055366E+04,J19c
EVRJ084.9979-00.9501,S,79.16,0.08,0.17,0.01,---,---,1.4,6.5,420,13,---,---,---,F60
EVRJ085.2260-42.0854,S,7.9149,0.0008,0.032,0.003,---,---,1.2,7.0,186,2,---,---,---,---
EVRJ095.0357+04.9090*,EB2,142.60,0.02,0.35,0.01,0.37,0.01,0.93,7.2,300,8,0.08,0.12,5.8132175E+04,---
EVRJ102.2023-23.9556,EB,33.522,0.001,0.227,0.003,---,---,1.1,7.2,400,10,0.09,---,5.7762281E+04,J19c
EVRJ111.2264-21.6000,S,9.240,0.001,0.058,0.005,---,---,1.4,6.9,390,12,---,---,---,J19b
EVRJ112.6038-26.4277,EB,4.0944,0.0001,0.444,0.003,---,---,1.2,7.2,320,7,0.82,---,5.7854982E+04,P02
EVRJ115.3291-45.7324,S,7.1468,0.0006,0.042,0.007,---,---,1.2,7.2,490,14,---,---,---,---
EVRJ117.1324-68.2810,EB,179.332,0.009,0.483,0.003,---,---,1.2,7.2,460,13,0.03,---,5.7645363E+04,---
EVRJ119.8044-38.8227,S,77.74,0.07,0.047,0.003,---,---,1.5,6.7,380,10,---,---,---,J19c
EVRJ121.3139-71.1031,S,194.5,0.4,0.047,0.003,---,---,0.8,7.1,94,1,---,---,---,J19a
EVRJ125.6831-41.5292,S,12.601,0.002,0.094,0.009,---,---,1.3,6.8,342,8,---,---,---,J19b
EVRJ126.8417-42.0337,S,77.41,0.07,0.13,0.01,---,---,1.2,6.9,335,8,---,---,---,---
EVRJ129.2336-78.9459,S,104.2,0.1,0.056,0.003,---,---,0.95,6.3,100,2,---,---,---,M99
EVRJ134.6996-61.2544,EB,20.898,0.003,0.074,0.003,---,---,0.83,6.6,131,3,0.16,---,5.7867076E+04,M01
EVRJ138.8709-76.1463,S,102.3,0.1,0.137,0.008,---,---,0.77,6.7,111,2,---,---,---,C97
EVRJ140.6096-40.3942,S,9.797,0.001,0.031,0.003,---,---,1.0,7.3,156,4,---,---,---,---
EVRJ143.8499-36.2141,S,16.551,0.003,0.110,0.008,---,---,1.0,7.2,255,4,---,---,---,J19c
EVRJ146.7657-65.5847,S,73.35,0.06,0.044,0.003,---,---,1.1,6.8,149,2,---,---,---,P02
EVRJ161.9256-55.1706,S,10.477,0.001,0.111,0.005,---,---,0.76,7.0,112,2,---,---,---,J19c
EVRJ164.3880-42.9821,S,16.882,0.003,0.073,0.006,---,---,0.74,6.8,125,2,---,---,---,J19c
EVRJ166.7944-14.6381,EB,4.93712,9e-05,0.405,0.003,---,---,0.82,7.1,197,3,0.38,---,5.7814334E+04,D14
EVRJ168.3590-45.3952,S,15.066,0.003,0.083,0.003,---,---,0.71,6.8,92,1,---,---,---,S09
EVRJ170.2725-38.7547,EB,79.30,0.04,0.250,0.003,---,---,0.65,6.9,66,1,0.53,---,5.8202092E+04,P02
EVRJ172.9798-34.6077,EB,18.640,0.002,0.092,0.003,---,---,0.53,6.3,49,1,0.19,---,5.8137340E+04,L90
EVRJ175.6080-79.5222,EB2,91.824,0.003,0.17,0.02,0.11,0.01,1.3,6.9,460,12,0.04,0.04,5.7949085E+04,---
EVRJ176.2170-64.6486,S,27.334,0.009,0.073,0.003,---,---,1.0,7.1,104,1,---,---,---,---
EVRJ177.1006-37.4804,S,19.964,0.005,0.052,0.003,---,---,0.93,7.0,76,1,---,---,---,---
EVRJ177.6171-77.0773,S,9.585,0.001,0.036,0.003,---,---,1.1,6.9,153,2,---,---,---,---
EVRJ179.0834-35.4792,EB2,7.0495,0.0002,0.362,0.005,0.300,0.005,1.2,7.2,370,10,0.39,0.38,5.7866106E+04,P02
EVRJ179.6424-79.2216,S,50.36,0.03,0.162,0.003,---,---,0.56,6.0,180,5,---,---,---,C97
EVRJ180.5145-78.8837,S,106.8,0.1,0.073,0.006,---,---,0.67,6.4,100,1,---,---,---,M11
EVRJ181.5789-55.9065,EB,13.705,0.002,0.300,0.003,---,---,0.72,7.0,107,1,0.53,---,5.8175387E+04,J19c
EVRJ182.2592-51.3448,S,78.38,0.07,0.043,0.004,---,---,1.0,7.2,121,1,---,---,---,K12
EVRJ183.0332-65.9153,S,79.53,0.07,0.127,0.003,---,---,1.0,7.2,109,1,---,---,---,K12
EVRJ183.8776-39.8120,S,121.6,0.2,0.182,0.004,---,---,0.75,7.1,53,1,---,---,---,P02
EVRJ184.0046-56.2353,S,19.095,0.004,0.082,0.003,---,---,1.2,6.5,128,2,---,---,---,J19b
EVRJ185.2703-71.2804,S,165.0,0.3,0.110,0.003,---,---,0.88,6.7,100,1,---,---,---,B09
EVRJ185.5926-71.6178,S,19.891,0.005,0.237,0.006,---,---,0.69,6.9,95,1,---,---,---,K12
EVRJ186.2351-48.9076,S,13.218,0.002,0.101,0.003,---,---,0.9,7.0,106,1,---,---,---,P02
EVRJ186.7015-52.2521,S,96.9,0.1,0.051,0.005,---,---,0.87,6.8,97,1,---,---,---,K12
EVRJ187.4819-69.2693,S,180.6,0.4,0.174,0.008,---,---,0.74,6.7,107,2,---,---,---,---
EVRJ187.6230-52.3742,S,22.069,0.006,0.026,0.003,---,---,0.99,7.2,116,1,---,---,---,---
EVRJ188.7673-41.6109,S,202.4,0.5,0.042,0.004,---,---,0.52,6.9,58,1,---,---,---,S09
EVRJ188.8262-62.6539,S,4.7881,0.0002,0.194,0.003,---,---,1.2,7.2,345,8,---,---,---,---
EVRJ191.1447-63.5296,S,30.80,0.01,0.061,0.003,---,---,1.3,6.9,114,2,---,---,---,P02
EVRJ196.1001-76.8337,S,174.5,0.4,0.204,0.005,---,---,0.88,6.3,200,3,---,---,---,H93
EVRJ196.3357-77.6505,S,53.79,0.03,0.054,0.003,---,---,0.92,6.0,197,2,---,---,---,---
EVRJ199.7577-61.1150,S,13.602,0.002,0.080,0.003,---,---,0.96,6.9,108,1,---,---,---,J19b
EVRJ201.2093-54.3402,S,27.743,0.009,0.058,0.003,---,---,1.0,6.9,119,1,---,---,---,J19c
EVRJ203.6326-42.1586,S,8.0100,0.0007,0.025,0.003,---,---,1.1,7.2,93,1,---,---,---,---
EVRJ204.4885-41.5784,S,113.9,0.2,0.053,0.003,---,---,1.1,7.2,100,1,---,---,---,K12
EVRJ205.3571-52.0931,S,16.297,0.003,0.058,0.003,---,---,0.78,6.5,97,2,---,---,---,K12
EVRJ206.1016-47.1095,S,9.656,0.001,0.031,0.003,---,---,1.4,6.8,141,3,---,---,---,---
EVRJ213.1504-38.5129,S,17.508,0.004,0.030,0.003,---,---,1.1,7.0,117,1,---,---,---,---
EVRJ214.3336-32.5131,S,25.179,0.007,0.040,0.003,---,---,1.1,6.8,90,1,---,---,---,P02
EVRJ215.5303-54.2850,S,83.61,0.08,0.042,0.003,---,---,1.1,7.2,123,1,---,---,---,P02
EVRJ215.5386-46.6791,S,97.1,0.1,0.097,0.003,---,---,0.98,7.2,167,2,---,---,---,J19c
EVRJ216.3711-41.2258,NS,14.057,0.002,0.121,0.003,---,---,0.49,6.4,63,1,---,---,---,---
EVRJ218.3016-43.6298,S,183.2,0.4,0.067,0.003,---,---,0.95,7.2,146,2,---,---,---,J19c
EVRJ218.9844-03.8449,EB2,130.189,0.006,0.7,0.1,0.21,0.05,1.1,7.2,400,21,0.04,0.03,5.7948023E+04,J19c
EVRJ219.4591-54.9616,S,82.68,0.08,0.058,0.006,---,---,1.1,7.2,117,1,---,---,---,---
EVRJ219.9394-36.0124,S,58.15,0.04,0.041,0.003,---,---,1.4,6.9,156,6,---,---,---,---
EVRJ220.3957-47.0081,EB2,48.407,0.002,0.092,0.006,0.046,0.006,1.2,7.2,114,2,0.07,0.11,5.7865305E+04,K12
EVRJ223.1748-41.6988,S,20.975,0.005,0.036,0.003,---,---,1.3,6.7,151,2,---,---,---,P02
EVRJ224.6569-35.6752,EB2,50.348,0.002,0.338,0.009,0.097,0.006,1.3,6.7,130,2,0.08,0.05,5.8192392E+04,H10
EVRJ225.2161-43.5226,S,86.23,0.09,0.035,0.003,---,---,1.4,6.9,196,6,---,---,---,K12
EVRJ228.3656-48.9453,S,4.5062,0.0002,0.104,0.004,---,---,1.3,7.1,410,15,---,---,---,P02
EVRJ228.9398-33.5413*,S,54.50,0.04,0.032,0.003,---,---,0.86,7.0,400,17,---,---,---,---
EVRJ229.7270-32.5139,S,77.66,0.07,0.018,0.003,---,---,1.1,7.0,155,3,---,---,---,---
EVRJ230.1005-30.6256,NS,35.37,0.01,0.161,0.003,---,---,1.0,6.5,124,2,---,---,---,P02
EVRJ230.5483-39.9976,S,15.183,0.003,0.065,0.005,---,---,0.96,7.2,134,2,---,---,---,K97
EVRJ232.4106-35.7811,S,15.770,0.003,0.049,0.003,---,---,1.1,7.2,115,3,---,---,---,---
EVRJ232.4857-31.5959,S,164.2,0.3,0.053,0.004,---,---,0.87,7.2,122,1,---,---,---,K12
EVRJ233.9556-06.9578,S,124.6,0.2,0.162,0.004,---,---,0.75,6.8,118,1,---,---,---,J18
EVRJ234.3581-40.0463,S,33.86,0.01,0.044,0.003,---,---,1.1,6.8,209,3,---,---,---,J19c
EVRJ234.6793-44.1966,S,63.70,0.05,0.041,0.003,---,---,1.2,7.2,128,2,---,---,---,K12
EVRJ235.0101-46.5720,S,74.07,0.06,0.082,0.003,---,---,0.96,7.2,134,2,---,---,---,J19c
EVRJ236.7810-25.3298,S,56.11,0.04,0.024,0.003,---,---,0.95,7.2,83,1,---,---,---,K12
EVRJ239.4317-41.7273,S,165.3,0.3,0.047,0.003,---,---,0.99,6.7,160,2,---,---,---,---
EVRJ239.5339-24.0982,S,12.137,0.002,0.103,0.003,---,---,1.0,7.2,141,5,---,---,---,M01
EVRJ240.2833-21.2219,NS,20.874,0.005,0.078,0.004,---,---,1.1,6.8,148,2,---,---,---,P02
EVRJ240.4820-24.2092,EB,5.0494,0.0002,0.669,0.003,---,---,1.3,7.0,340,16,0.77,---,5.7878246E+04,P02
EVRJ240.4853-21.6179,S,112.6,0.2,0.033,0.003,---,---,1.2,7.1,139,2,---,---,---,A16
EVRJ240.4951-19.5950,EB2,7.9123,0.0002,0.43,0.02,0.28,0.02,1.2,7.0,370,14,0.38,0.34,5.8190314E+04,L15
EVRJ240.7728-40.3072,S,177.8,0.4,0.044,0.003,---,---,0.78,6.7,158,2,---,---,---,---
EVRJ241.0560-28.1772,S,19.334,0.004,0.11,0.01,---,---,0.78,6.5,145,2,---,---,---,P98a
EVRJ241.8070-38.6567,S,58.04,0.03,0.133,0.005,---,---,0.75,6.4,159,3,---,---,---,J19c
EVRJ242.0614-19.1425,S,26.499,0.008,0.036,0.003,---,---,1.3,6.9,144,2,---,---,---,---
EVRJ242.9969-19.1149,S,33.03,0.01,0.057,0.003,---,---,1.3,6.9,137,2,---,---,---,---
EVRJ243.1688-18.9913,S,36.48,0.02,0.034,0.003,---,---,1.2,6.2,135,2,---,---,---,W86
EVRJ243.1950-22.2256,S,26.432,0.008,0.031,0.003,---,---,1.2,6.6,132,4,---,---,---,---
EVRJ243.8343-32.9182,S,137.3,0.2,0.065,0.003,---,---,0.99,6.6,158,2,---,---,---,K97
EVRJ243.9994-23.4180,S,42.59,0.02,0.036,0.003,---,---,1.2,6.9,143,2,---,---,---,A16
EVRJ244.0718-23.7324,S,81.63,0.07,0.19,0.03,---,---,0.76,7.0,127,1,---,---,---,A16
EVRJ244.7662-03.3940,EB,15.2233,0.0004,0.304,0.003,---,---,1.3,6.9,232,9,0.17,---,5.8217341E+04,J19c
EVRJ245.1220-32.9028,S,44.93,0.02,0.034,0.003,---,---,1.1,7.1,143,2,---,---,---,---
EVRJ246.5976-27.6502,S,36.96,0.02,0.035,0.003,---,---,1.4,6.9,134,2,---,---,---,A16
EVRJ246.6140-27.9476,S,50.12,0.03,0.075,0.003,---,---,0.77,6.3,128,2,---,---,---,K12
EVRJ246.6496-33.2468,S,16.753,0.003,0.036,0.003,---,---,1.1,7.2,151,2,---,---,---,---
EVRJ246.8772-37.8228,S,57.30,0.03,0.038,0.003,---,---,1.2,7.2,152,2,---,---,---,---
EVRJ247.4529-21.8701,EB,29.845,0.006,0.134,0.003,---,---,1.3,6.4,145,2,0.29,---,5.8012013E+04,W94
EVRJ248.1027-35.2129,S,52.38,0.03,0.041,0.003,---,---,1.1,7.2,136,2,---,---,---,K12
EVRJ248.4601-51.3172,S,275.6,0.9,0.015,0.003,---,---,1.0,7.2,101,1,---,---,---,K12
EVRJ248.5244-26.9790,S,10.330,0.001,0.051,0.003,---,---,0.8,6.6,136,4,---,---,---,A16
EVRJ248.8999-33.4431,S,76.32,0.07,0.053,0.003,---,---,1.3,6.9,135,2,---,---,---,J19c
EVRJ250.2648-37.0842,S,16.450,0.003,0.037,0.003,---,---,1.0,7.0,117,1,---,---,---,K12
EVRJ252.3137-14.3692,S,208.1,0.5,0.086,0.003,---,---,0.67,6.0,121,2,---,---,---,Z68
EVRJ256.4199-27.2502,EB,16.5593,0.0004,0.150,0.003,---,---,1.2,7.2,248,6,0.14,---,5.7956028E+04,J19c
EVRJ257.6602-21.1369,S,87.51,0.09,0.061,0.004,---,---,0.77,6.6,101,1,---,---,---,P02
EVRJ258.7650-27.8279,S,68.73,0.06,0.042,0.003,---,---,0.97,6.5,83,2,---,---,---,P02
EVRJ260.0990-24.1350,S,62.70,0.05,0.049,0.003,---,---,1.1,7.1,150,2,---,---,---,K12
EVRJ260.5197-13.6119,S,16.926,0.003,0.245,0.003,---,---,1.1,7.2,169,3,---,---,---,---
EVRJ260.8893-32.2224,EB2,15.215,0.001,0.19,0.02,0.19,0.02,1.1,7.2,252,5,0.40,0.42,5.8228284E+04,---
EVRJ261.9855-29.3354,S,21.941,0.006,0.083,0.004,---,---,0.68,6.0,173,8,---,---,---,J19b
EVRJ262.3966-28.2346,EB2,11.5186,0.0003,0.36,0.05,0.18,0.04,1.1,7.1,259,6,0.31,0.26,5.8205372E+04,J19c
EVRJ263.0994-18.8407,S,50.23,0.03,0.026,0.003,---,---,1.1,7.1,100,1,---,---,---,K12
EVRJ267.4904-59.0047,S,64.40,0.05,0.067,0.003,---,---,0.97,6.0,440,14,---,---,---,J19c
EVRJ269.0833-58.5522,S,69.00,0.06,0.037,0.003,---,---,0.93,7.1,101,1,---,---,---,K12
EVRJ270.3870+04.8560,EB2,70.408,0.003,0.52,0.05,0.31,0.03,1.1,7.2,341,9,0.05,0.05,5.8250220E+04,J18
EVRJ271.5214-19.9877,S,229.5,0.6,0.04,0.01,---,---,0.82,6.9,100,1,---,---,---,K12
EVRJ276.7175-68.5627,S,3.7452,0.0002,0.044,0.003,---,---,1.1,7.1,153,2,---,---,---,P02
EVRJ281.6911-36.6047,S,30.72,0.01,0.048,0.004,---,---,1.4,6.6,158,2,---,---,---,---
EVRJ281.7191-62.1772,S,128.8,0.2,0.086,0.008,---,---,0.72,7.4,51,1,---,---,---,R82
EVRJ281.7710-17.1477,S,7.5909,0.0007,0.138,0.008,---,---,1.1,7.1,281,8,---,---,---,---
EVRJ281.8480+05.0411,S,3.4659,0.0002,0.117,0.009,---,---,1.1,7.1,356,9,---,---,---,C18
EVRJ282.6854-31.7968,S,25.005,0.008,0.036,0.003,---,---,0.75,7.2,50,1,---,---,---,P02
EVRJ285.3953-37.0158,S,53.70,0.03,0.035,0.003,---,---,1.3,6.4,155,2,---,---,---,---
EVRJ287.5587+05.0271,EB2,8.3015,0.0003,0.335,0.007,0.280,0.007,1.2,7.2,172,2,0.44,0.43,5.7953171E+04,O04b
EVRJ300.4749-50.8926,S,7.4058,0.0007,0.125,0.004,---,---,1.1,7.2,350,15,---,---,---,P02
EVRJ301.0841-03.5567,EB2,8.1660,0.0004,0.25,0.01,0.21,0.02,1.2,7.0,222,4,0.49,0.44,5.7936273E+04,P02
EVRJ310.4441-40.1218,EB,28.9850,0.0009,0.417,0.003,---,---,1.2,7.1,500,18,0.09,---,5.8017121E+04,J19c
EVRJ317.9136+06.2592,EB2,8.7949,0.0002,0.66,0.04,0.22,0.02,1.1,7.1,303,6,0.26,0.29,5.7934232E+04,H08
EVRJ320.6477+06.9539,EB,3.5273,0.0001,0.542,0.003,---,---,1.1,7.2,460,15,0.82,---,5.7980202E+04,P02
EVRJ322.2057-13.7079,EB2,9.9296,0.0005,0.53,0.03,0.23,0.03,1.2,7.1,490,21,0.48,0.22,5.7911395E+04,P02
EVRJ359.4872-02.5466,EB2,55.825,0.002,0.74,0.05,0.50,0.04,1.1,7.2,350,10,0.06,0.06,5.7657179E+04,---


==> anc/ums.txt <==
EVRJRADec,Type,Period,Period_err,Amp,Amp_err,Sec_Amp,Sec_Amp_err,Mass,d_(pc),d_(pc)_err,Prim_Dur,Sec_Dur,t0,Ref
EVRJ000.2379-54.7558,EB2,143.379,0.009,0.225,0.008,0.114,0.008,1.5,460,15,0.05,0.05,5.7911422E+04,M01
EVRJ000.9191-14.0853,S,9.783,0.003,0.111,0.006,---,---,2.0,450,38,---,---,---,---
EVRJ000.9860-45.2886,S,1.73560,4e-05,0.012,0.003,---,---,2.4,320,10,---,---,---,---
EVRJ001.1557-81.3453,S,1.54158,3e-05,0.018,0.003,---,---,2.3,380,10,---,---,---,---
EVRJ006.4188-34.8290,NS,3.2237,0.0001,0.028,0.003,---,---,1.4,165,2,---,---,---,P02
EVRJ013.1446-45.3544,S,7.4339,0.0006,0.083,0.003,---,---,1.9,380,15,---,---,---,H78
EVRJ015.8640-12.1731,EB2,14.079,0.001,0.242,0.005,0.201,0.006,1.9,440,20,0.49,0.41,5.7952379E+04,S71
EVRJ020.5245-49.4118,EB2,53.421,0.002,0.61,0.01,0.479,0.009,1.8,345,8,0.09,0.09,5.8022085E+04,P02
EVRJ027.3056-63.5165,EB,89.206,0.006,0.132,0.003,---,---,2.0,236,6,0.07,---,5.7604355E+04,E97
EVRJ028.6570-04.1522,EB,5.7741,0.0004,0.320,0.003,---,---,1.5,460,25,0.69,---,5.7967407E+04,---
EVRJ032.5195-36.9970,S,4.1505,0.0002,0.024,0.003,---,---,1.5,307,7,---,---,---,---
EVRJ032.9449-71.6496,S,4.6900,0.0003,0.114,0.003,---,---,1.5,354,8,---,---,---,P02
EVRJ043.3990-75.4341,S,1.82052,4e-05,0.024,0.003,---,---,2.3,301,6,---,---,---,---
EVRJ044.8897+03.5175,EB2,66.728,0.005,0.53,0.02,0.40,0.03,2.2,296,8,0.12,0.06,5.7740101E+04,M68
EVRJ045.4082+02.1683,S,98.4,0.1,0.036,0.003,---,---,3.3,460,24,---,---,---,E97
EVRJ046.1637-18.5948,S,14.484,0.003,0.014,0.003,---,---,1.8,350,13,---,---,---,---
EVRJ046.5904-59.7421,EB,24.351,0.002,0.066,0.003,---,---,1.7,460,14,0.11,---,5.7733232E+04,J19c
EVRJ049.0752-28.1892,S,148.7,0.3,0.047,0.003,---,---,1.8,480,22,---,---,---,M01
EVRJ053.5102-51.8063,EB,51.894,0.003,0.451,0.003,---,---,2.0,440,14,0.13,---,5.8283423E+04,P02
EVRJ055.5846-07.6701,S,17.885,0.004,0.021,0.003,---,---,1.7,240,6,---,---,---,---
EVRJ056.6075-01.7231,S,1.72680,4e-05,0.017,0.003,---,---,1.6,315,9,---,---,---,---
EVRJ057.9932-25.5868,S,12.808,0.002,0.021,0.003,---,---,2.0,300,9,---,---,---,H88
EVRJ060.1447-19.0438*,S,4.6638,0.0003,0.12,0.01,---,---,2.3,390,16,---,---,---,---
EVRJ062.9671-21.2479,S,5.8200,0.0004,0.026,0.003,---,---,1.7,390,11,---,---,---,---
EVRJ063.4725+03.0978,S,1.51605,3e-05,0.022,0.003,---,---,1.9,318,9,---,---,---,---
EVRJ065.7762-50.4663,EB,124.265,0.008,0.091,0.003,---,---,1.6,338,8,0.05,---,5.7724238E+04,---
EVRJ065.9407+06.3790,S,11.141,0.002,0.017,0.003,---,---,1.6,140,2,---,---,---,---
EVRJ066.3975-60.7569,EB2,50.031,0.003,0.32,0.01,0.24,0.01,2.3,287,5,0.16,0.15,5.7418189E+04,E97
EVRJ067.3338-05.5108,S,4.5859,0.0003,0.013,0.003,---,---,2.6,490,20,---,---,---,---
EVRJ067.6880-07.2411,S,6.1513,0.0005,0.014,0.003,---,---,1.9,219,4,---,---,---,E97
EVRJ067.8583-32.9089,S,7.0929,0.0007,0.021,0.003,---,---,1.9,323,7,---,---,---,---
EVRJ068.0509+02.5741,EB2,13.0532,0.0006,0.061,0.004,0.026,0.004,2.8,480,31,0.11,0.05,5.7746152E+04,---
EVRJ069.0005-38.6947*,EB2,27.3065,0.0007,0.081,0.004,0.018,0.004,4.1,430,26,0.08,0.02,5.7609380E+04,---
EVRJ070.7167-17.8269,S,2.59664,9e-05,0.011,0.003,---,---,2.1,346,9,---,---,---,---
EVRJ071.1786+03.2081,NS,39.367,0.002,0.037,0.003,---,---,1.8,155,2,---,---,---,---
EVRJ072.0378-47.6351,S,1.51230,3e-05,0.026,0.003,---,---,2.3,470,16,---,---,---,---
EVRJ072.1388-11.7523,S,5.0626,0.0003,0.024,0.003,---,---,2.9,350,10,---,---,---,E97
EVRJ073.3485+06.9625,S,3.0207,0.0001,0.008,0.003,---,---,1.7,205,7,---,---,---,---
EVRJ073.3556+08.6546,S,0.97797,1e-05,0.014,0.003,---,---,2.2,420,16,---,---,---,---
EVRJ075.2816-10.9567,S,188.4,0.5,0.021,0.003,---,---,3.8,410,16,---,---,---,E97
EVRJ077.2621-07.7365,EB2,12.802,0.001,0.103,0.004,0.063,0.005,1.6,217,4,0.23,0.14,5.8079138E+04,F89
EVRJ077.6355+08.9694,EB,34.702,0.002,0.180,0.003,---,---,2.0,430,22,0.12,---,5.7728141E+04,---
EVRJ079.4706-54.1015,EB2,627.13,0.07,0.45,0.01,0.33,0.02,1.8,390,11,0.03,0.02,5.7398233E+04,P02
EVRJ080.5806+07.0121,EB2,56.623,0.003,0.424,0.008,0.071,0.008,2.2,248,6,0.11,0.08,5.7728242E+04,S14b
EVRJ081.0674+01.6433*,S,25.543,0.009,0.025,0.004,---,---,1.5,380,14,---,---,---,O18
EVRJ081.2274+01.9690,EB,113.703,0.006,0.550,0.003,---,---,2.2,350,14,0.05,---,5.8123092E+04,---
EVRJ081.3797+02.8834,EB,46.797,0.002,0.324,0.003,---,---,1.9,360,16,0.08,---,5.8153071E+04,C49
EVRJ081.8574-08.3366,S,22.520,0.007,0.014,0.003,---,---,1.7,226,5,---,---,---,O18
EVRJ082.6680-12.7346,EB,73.064,0.004,0.090,0.003,---,---,1.5,460,35,0.07,---,5.7834034E+04,C18
EVRJ082.7332-38.7377,S,11.157,0.002,0.076,0.003,---,---,1.5,270,72,---,---,---,J55
EVRJ085.4612-40.6528,S,16.763,0.004,0.025,0.003,---,---,1.6,400,10,---,---,---,---
EVRJ085.4881-66.0920,EB,222.43,0.04,0.064,0.003,---,---,2.1,341,8,0.03,---,5.7425199E+04,---
EVRJ085.5023-11.0690,S,21.786,0.006,0.022,0.003,---,---,1.6,440,14,---,---,---,---
EVRJ086.2810-08.9459,EB2,178.64,0.01,0.177,0.004,0.176,0.005,1.9,253,5,0.04,0.04,5.7779063E+04,P02
EVRJ086.5723-39.1375,S,14.764,0.003,0.025,0.003,---,---,1.7,334,7,---,---,---,J55
EVRJ086.7871-14.9498,EB,316.57,0.02,0.377,0.003,---,---,2.0,400,16,0.02,---,5.7815029E+04,---
EVRJ087.2709+04.0240,S,232.3,0.7,0.015,0.003,---,---,3.3,500,27,---,---,---,S14b
EVRJ088.2137-35.6152,NS,3.5450,0.0002,0.072,0.003,---,---,2.4,261,7,---,---,---,H82b
EVRJ088.6470-28.1744,S,13.761,0.002,0.024,0.003,---,---,1.6,308,6,---,---,---,---
EVRJ088.7536-41.6487,S,1.22228,2e-05,0.026,0.003,---,---,2.1,267,6,---,---,---,H78
EVRJ088.9530-07.6208*,EB2,15.991,0.001,0.110,0.005,0.057,0.005,2.0,303,7,0.22,0.12,5.8076263E+04,---
EVRJ089.4836-06.4731,S,3.6018,0.0002,0.013,0.003,---,---,2.3,390,13,---,---,---,---
EVRJ089.5793-36.8216,S,14.394,0.003,0.018,0.003,---,---,1.8,205,3,---,---,---,---
EVRJ090.3352-11.0133,S,16.107,0.003,0.027,0.003,---,---,1.7,299,9,---,---,---,P02
EVRJ090.6064-17.0848,S,154.7,0.3,0.016,0.003,---,---,1.8,300,7,---,---,---,---
EVRJ091.0865-26.9632,EB,96.900,0.005,0.112,0.003,---,---,2.0,216,3,0.04,---,5.7728262E+04,S14a
EVRJ091.1164-01.9078,EB2,18.502,0.001,0.150,0.003,0.079,0.003,2.1,360,11,0.28,0.15,5.7661364E+04,C49
EVRJ091.7622-46.7466,EB2,25.190,0.001,1.90,0.02,0.110,0.003,1.7,490,15,0.18,0.15,5.7832051E+04,H41
EVRJ091.8703-39.3609,EB,111.533,0.007,0.188,0.003,---,---,1.9,490,16,0.05,---,5.7450127E+04,P02
EVRJ093.0935-30.4814,EB2,68.932,0.004,0.466,0.007,0.116,0.006,1.9,177,2,0.08,0.08,5.7714205E+04,E97
EVRJ093.3842-04.0859,S,43.81,0.03,0.030,0.003,---,---,1.7,304,8,---,---,---,---
EVRJ093.9235+07.8525,EB,45.708,0.002,0.132,0.003,---,---,1.6,410,15,0.08,---,5.8136051E+04,---
EVRJ094.4388+08.9299,EB,40.240,0.002,0.096,0.003,---,---,1.8,380,12,0.11,---,5.8096211E+04,---
EVRJ095.1221-37.5037,S,2.11956,6e-05,0.020,0.003,---,---,2.3,232,4,---,---,---,---
EVRJ095.5779-01.7846,EB,22.229,0.001,0.086,0.003,---,---,1.8,250,8,0.14,---,5.8075285E+04,P02
EVRJ097.3118-45.8705,EB2,144.524,0.006,0.155,0.005,0.159,0.006,1.8,365,8,0.03,0.03,5.8153089E+04,---
EVRJ097.9030-24.1640,EB2,27.067,0.001,0.635,0.006,0.167,0.004,2.0,334,8,0.14,0.15,5.7741171E+04,F37
EVRJ098.0469-07.3063*,EB2,81.427,0.004,0.39,0.02,0.31,0.02,1.6,340,11,0.07,0.07,5.8087253E+04,H86
EVRJ098.4950-48.1505,S,30.73,0.01,0.015,0.003,---,---,2.8,490,18,---,---,---,B15
EVRJ098.6773+03.5967,S,16.849,0.004,0.049,0.003,---,---,1.6,440,17,---,---,---,V85
EVRJ099.0483-21.5339,NS,16.783,0.004,0.045,0.003,---,---,1.6,333,8,---,---,---,---
EVRJ099.1968-20.3866,EB,178.70,0.01,0.141,0.003,---,---,1.7,223,4,0.04,---,5.8037360E+04,P02
EVRJ099.5594+00.0936,EB,33.338,0.001,0.180,0.003,---,---,2.6,340,14,0.11,---,5.7779172E+04,P02
EVRJ099.5662-41.0228,EB2,40.188,0.006,0.054,0.003,0.035,0.003,2.4,332,8,0.11,0.07,5.8159172E+04,H78
EVRJ099.8621+07.2292,EB,16.9950,0.0008,0.207,0.003,---,---,1.8,390,13,0.25,---,5.8075358E+04,O04b
EVRJ100.2025+06.6771,S,3.7077,0.0002,0.014,0.003,---,---,2.4,380,12,---,---,---,---
EVRJ100.5285-42.6930*,EB2,118.257,0.008,0.425,0.006,0.282,0.006,2.7,270,15,0.06,0.06,5.8241985E+04,S39
EVRJ100.5340+04.1651,EB2,31.233,0.004,0.070,0.003,0.044,0.003,2.0,470,20,0.14,0.08,5.7457020E+04,M01
EVRJ101.0191-36.5613,EB2,33.582,0.001,0.207,0.004,0.061,0.004,1.7,395,9,0.11,0.07,5.8142122E+04,J19c
EVRJ101.4264-37.5403,S,1.54015,3e-05,0.014,0.003,---,---,1.7,410,10,---,---,---,---
EVRJ101.4332-21.2478,S,10.838,0.001,0.020,0.003,---,---,1.7,460,16,---,---,---,---
EVRJ102.1331-38.4409,S,38.39,0.02,0.011,0.003,---,---,1.7,410,11,---,---,---,---
EVRJ103.6415-11.3916*,S,40.93,0.02,0.056,0.004,---,---,5.2,148,2,---,---,---,S65
EVRJ104.4147-05.4541*,EB2,68.489,0.004,0.65,0.01,0.55,0.02,1.7,450,36,0.08,0.08,5.7419137E+04,---
EVRJ105.4304-35.7869,S,12.371,0.002,0.025,0.003,---,---,1.6,430,14,---,---,---,J19c
EVRJ107.0773+00.4175,S,3.2397,0.0001,0.017,0.003,---,---,2.3,318,9,---,---,---,---
EVRJ107.2172+03.6162,S,158.9,0.3,0.030,0.003,---,---,1.6,460,25,---,---,---,---
EVRJ107.7410-03.8787,EB,8.1244,0.0005,0.303,0.003,---,---,1.8,198,3,0.64,---,5.8159096E+04,E97
EVRJ108.1244-32.4583,EB2,31.008,0.002,0.218,0.004,0.046,0.003,1.7,440,13,0.18,0.07,5.8142096E+04,P02
EVRJ108.1861+00.5205,S,78.89,0.08,0.031,0.003,---,---,2.7,460,22,---,---,---,---
EVRJ108.2317-27.9845,S,8.1181,0.0008,0.033,0.003,---,---,2.0,470,16,---,---,---,P02
EVRJ108.4295-13.1653,EB2,100.740,0.006,0.264,0.008,0.228,0.009,1.9,430,14,0.06,0.06,5.8136228E+04,H88
EVRJ108.4745-36.0827,S,5.1394,0.0003,0.024,0.003,---,---,3.0,380,10,---,---,---,P02
EVRJ108.9403-53.5277,S,2.9450,0.0001,0.015,0.003,---,---,2.1,440,14,---,---,---,---
EVRJ109.0800-16.7167*,EB2,115.22,0.01,0.39,0.01,0.37,0.02,1.4,293,8,0.08,0.09,5.7877989E+04,H77
EVRJ109.3149-26.7205,S,46.53,0.03,0.030,0.003,---,---,2.0,430,14,---,---,---,---
EVRJ109.3703+03.3031,EB,128.354,0.007,0.538,0.003,---,---,1.7,470,19,0.05,---,5.8125264E+04,---
EVRJ109.9760-27.1908*,EB2,361.68,0.04,0.26,0.01,0.149,0.008,1.5,440,13,0.03,0.03,5.7790084E+04,---
EVRJ110.3755-07.1000,EB,6.1338,0.0004,0.207,0.003,---,---,1.7,390,12,0.42,---,5.8135159E+04,P02
EVRJ110.4688-23.7937*,EB,25.416,0.001,0.312,0.003,---,---,1.5,360,10,0.22,---,5.7667377E+04,W76b
EVRJ110.5904-11.9960,EB2,312.34,0.04,0.321,0.008,0.175,0.008,2.7,430,15,0.04,0.04,5.7667377E+04,P02
EVRJ110.6702+06.9369,S,3.3070,0.0001,0.020,0.003,---,---,2.1,350,10,---,---,---,---
EVRJ110.7301-43.5129,S,13.964,0.002,0.020,0.003,---,---,1.6,335,8,---,---,---,---
EVRJ110.7322-10.5431,EB2,289.30,0.03,0.361,0.009,0.111,0.007,1.9,278,6,0.04,0.03,5.7841046E+04,---
EVRJ110.8469-35.7892,EB2,22.703,0.002,0.314,0.003,0.108,0.003,3.9,450,23,0.34,0.19,5.7754180E+04,H82b
EVRJ110.8818-37.8355,S,22.865,0.002,0.013,0.003,---,---,1.5,295,6,---,---,---,---
EVRJ111.0783-01.7575,S,2.44775,8e-05,0.030,0.003,---,---,1.8,450,17,---,---,---,---
EVRJ111.0923+03.4007,S,15.510,0.003,0.030,0.003,---,---,2.0,360,11,---,---,---,P02
EVRJ111.1763-05.1541*,EB2,45.741,0.003,0.629,0.007,0.530,0.006,1.7,339,9,0.13,0.14,5.7832031E+04,F37
EVRJ111.2066-51.4740,EB2,169.22,0.01,0.355,0.007,0.208,0.007,1.6,111,1,0.04,0.04,5.7698309E+04,O03
EVRJ113.0260-37.9916,S,17.430,0.004,0.014,0.003,---,---,1.6,370,10,---,---,---,---
EVRJ113.2604-52.4377,EB,36.575,0.002,0.046,0.003,---,---,2.3,350,10,0.06,---,5.8254010E+04,---
EVRJ113.4224-11.7037,EB2,47.738,0.002,0.458,0.009,0.126,0.006,1.6,370,11,0.09,0.08,5.7833049E+04,P02
EVRJ113.5338-28.7061,S,7.5659,0.0007,0.034,0.003,---,---,1.9,470,16,---,---,---,---
EVRJ114.0634-14.5953*,EB2,173.96,0.01,0.40,0.02,0.21,0.01,1.9,500,18,0.04,0.04,5.7420207E+04,---
EVRJ114.5406+06.2378,EB2,46.015,0.002,0.31,0.01,0.193,0.009,1.7,490,20,0.10,0.10,5.7714266E+04,P02
EVRJ114.6137-39.6929*,EB2,20.447,0.003,0.06,0.02,0.05,0.02,1.6,390,13,0.14,0.10,5.8184082E+04,B15
EVRJ114.9051-36.5033*,EB2,22.893,0.001,0.279,0.006,0.041,0.005,1.6,390,14,0.22,0.06,5.7801162E+04,S65
EVRJ114.9592-53.6412,EB2,16.529,0.001,0.564,0.003,0.350,0.003,2.1,470,15,0.38,0.44,5.7877096E+04,F71
EVRJ115.0626-32.1490,EB,302.22,0.02,0.362,0.003,---,---,2.2,360,10,0.03,---,5.8144233E+04,---
EVRJ115.1713-01.1491,EB2,19.423,0.002,0.307,0.004,0.256,0.005,2.2,460,21,0.47,0.42,5.7827060E+04,H34
EVRJ115.2322-44.9120*,S,3.2000,0.0001,0.033,0.003,---,---,1.6,156,1,---,---,---,---
EVRJ115.4421-13.3939,EB2,19.076,0.001,0.603,0.005,0.450,0.005,1.8,350,10,0.33,0.40,5.7818045E+04,B82
EVRJ115.6544-14.2979,S,12.158,0.002,0.049,0.003,---,---,2.4,440,20,---,---,---,H88
EVRJ116.0917-06.6970,S,2.65155,9e-05,0.052,0.003,---,---,2.3,305,9,---,---,---,---
EVRJ116.1340-14.1410,EB2,116.249,0.007,0.295,0.008,0.22,0.01,1.8,460,18,0.05,0.05,5.7724248E+04,---
EVRJ116.2118-00.6021,S,10.430,0.001,0.032,0.003,---,---,1.6,198,3,---,---,---,S14c
EVRJ117.1425-23.2756,S,17.412,0.004,0.029,0.003,---,---,1.6,490,20,---,---,---,---
EVRJ117.1502-43.8537,S,14.424,0.002,0.027,0.003,---,---,1.6,332,7,---,---,---,---
EVRJ117.9822-19.7374,EB2,299.31,0.02,0.26,0.01,0.13,0.01,1.8,470,16,0.03,0.01,5.8055340E+04,---
EVRJ118.1052-16.6835,S,2.49602,8e-05,0.016,0.003,---,---,2.6,400,13,---,---,---,---
EVRJ118.1966+01.5973,NS,2.9514,0.0001,0.158,0.003,---,---,2.3,460,16,---,---,---,B75
EVRJ119.1704+02.6019,S,3.6637,0.0002,0.024,0.003,---,---,2.5,430,17,---,---,---,---
EVRJ119.4605-38.0028,S,3.1732,0.0001,0.025,0.003,---,---,2.2,470,15,---,---,---,---
EVRJ119.6153-25.9323,EB,29.352,0.002,0.086,0.003,---,---,1.6,450,22,0.14,---,5.8223045E+04,---
EVRJ119.7690-30.4542,EB,41.946,0.003,0.367,0.003,---,---,1.4,480,16,0.16,---,5.7790255E+04,---
EVRJ119.8716-24.8061,S,8.0152,0.0008,0.049,0.003,---,---,1.9,340,8,---,---,---,---
EVRJ120.2599-31.7589,EB2,135.636,0.008,0.52,0.02,0.318,0.008,1.8,490,15,0.05,0.05,5.7696251E+04,P02
EVRJ120.8537-42.1878,EB2,17.1770,0.0008,0.054,0.003,0.018,0.003,1.7,350,10,0.09,0.03,5.7458029E+04,---
EVRJ121.2026-45.8578*,EB2,60.299,0.005,0.252,0.003,0.031,0.003,1.7,317,8,0.14,0.04,5.8215978E+04,H78
EVRJ121.5722-04.4464*,EB2,104.05,0.01,0.35,0.01,0.30,0.01,2.0,430,17,0.11,0.13,5.8222994E+04,O04b
EVRJ121.7122-45.0505*,EB,87.087,0.003,0.540,0.003,---,---,1.7,470,20,0.05,---,5.7870025E+04,H78
EVRJ122.1733-49.4972,S,28.38,0.01,0.041,0.003,---,---,5.0,410,13,---,---,---,N87
EVRJ123.3794-23.9531*,EB,52.621,0.005,1.900,0.004,---,---,1.8,390,14,0.17,---,5.8199065E+04,M80
EVRJ123.7982-06.3150,EB,68.291,0.005,0.152,0.003,---,---,2.4,430,38,0.11,---,5.8184108E+04,P02
EVRJ124.0157-62.1921,EB2,16.5564,0.0009,0.201,0.004,0.126,0.004,1.7,480,14,0.33,0.23,5.8159066E+04,P02
EVRJ124.5513-50.3818,EB2,26.459,0.001,0.375,0.004,0.134,0.003,1.7,380,10,0.16,0.14,5.8184220E+04,P02
EVRJ125.0444-23.3593*,EB,45.876,0.004,0.528,0.003,---,---,1.8,420,15,0.20,---,5.8138222E+04,E97
EVRJ125.5884-26.3670*,EB,54.501,0.003,0.265,0.003,---,---,1.8,470,24,0.12,---,5.7842075E+04,---
EVRJ125.8693-45.9446,S,15.201,0.003,0.029,0.003,---,---,1.6,370,12,---,---,---,---
EVRJ125.9453-36.3684*,S,26.416,0.008,0.021,0.003,---,---,1.8,410,15,---,---,---,---
EVRJ126.8798-49.5264,S,207.1,0.5,0.022,0.003,---,---,2.6,430,18,---,---,---,B15
EVRJ127.0757-38.9720,EB,37.389,0.001,0.490,0.003,---,---,1.8,177,2,0.12,---,5.8138198E+04,G53
EVRJ127.2338+06.3146,S,12.885,0.002,0.019,0.003,---,---,1.6,260,10,---,---,---,M01
EVRJ127.2856-15.7724,EB,247.22,0.01,0.277,0.003,---,---,2.4,390,19,0.02,---,5.7699340E+04,M01
EVRJ127.5743-14.7558,EB2,14.1975,0.0009,0.221,0.003,0.173,0.003,1.7,440,14,0.43,0.34,5.8078287E+04,P02
EVRJ128.3263-45.5550,EB,412.97,0.03,0.327,0.003,---,---,1.8,440,13,0.02,---,5.7755315E+04,---
EVRJ129.1755-62.8855,S,2.05201,5e-05,0.023,0.003,---,---,2.5,440,12,---,---,---,---
EVRJ129.4101-26.3191,EB2,52.342,0.002,0.60,0.02,0.30,0.01,1.8,480,17,0.09,0.08,5.7829100E+04,P02
EVRJ130.0748-64.8380,S,18.968,0.004,0.026,0.003,---,---,3.1,490,18,---,---,---,B15
EVRJ130.9852-11.5576,EB2,19.028,0.001,0.132,0.003,0.056,0.003,1.8,450,17,0.22,0.09,5.8215976E+04,P02
EVRJ131.3477-08.2097,S,16.594,0.003,0.022,0.003,---,---,1.7,245,5,---,---,---,---
EVRJ131.4195-31.4950,EB,62.296,0.004,0.201,0.003,---,---,2.0,400,11,0.10,---,5.7843087E+04,H82b
EVRJ131.6549+02.5635,EB,51.745,0.002,0.340,0.003,---,---,1.6,310,10,0.10,---,5.7754236E+04,---
EVRJ132.4799-47.6342,S,30.23,0.01,0.037,0.003,---,---,3.0,490,115,---,---,---,H78
EVRJ132.5253-66.4483,EB2,33.795,0.002,0.109,0.004,0.016,0.003,1.7,390,14,0.14,0.03,5.7877969E+04,C18
EVRJ132.7207-44.7345,EB,138.415,0.009,0.223,0.003,---,---,1.7,430,13,0.05,---,5.7427353E+04,---
EVRJ133.1997-35.0833,S,3.3077,0.0001,0.030,0.003,---,---,2.6,480,23,---,---,---,---
EVRJ133.4960-07.5176,S,3.0266,0.0001,0.017,0.003,---,---,2.0,390,14,---,---,---,---
EVRJ134.3535-39.4848,EB2,82.890,0.006,0.107,0.003,0.034,0.003,2.3,490,19,0.08,0.04,5.7751308E+04,---
EVRJ134.7923+06.2882,EB2,20.2460,0.0009,0.268,0.005,0.074,0.004,1.7,420,18,0.22,0.12,5.8195011E+04,P02
EVRJ134.8917-05.8693,S,9.882,0.001,0.018,0.003,---,---,1.6,192,3,---,---,---,B15
EVRJ135.4654-64.8009,S,22.692,0.007,0.015,0.003,---,---,3.1,470,17,---,---,---,B15
EVRJ136.4174-43.6214,S,3.2958,0.0001,0.026,0.003,---,---,2.3,359,9,---,---,---,P02
EVRJ137.0416-31.1022,S,27.663,0.009,0.015,0.003,---,---,2.3,440,15,---,---,---,K02
EVRJ137.2315-09.4870,EB2,94.149,0.005,0.101,0.005,0.072,0.005,1.8,380,12,0.05,0.05,5.7758153E+04,P02
EVRJ138.5106-82.2200*,EB,91.649,0.005,0.319,0.003,---,---,1.8,248,7,0.07,---,5.7657014E+04,S65
EVRJ138.7165+08.4352,S,70.44,0.06,0.026,0.003,---,---,1.8,370,14,---,---,---,---
EVRJ138.8277-52.0388,EB,29.480,0.001,0.129,0.003,---,---,1.7,320,10,0.11,---,5.7865048E+04,H78
EVRJ138.9638-49.0201,EB,261.13,0.02,0.222,0.003,---,---,2.2,420,12,0.03,---,5.8160190E+04,H78
EVRJ139.8955-67.8085,S,2.13575,5e-05,0.018,0.003,---,---,2.5,410,20,---,---,---,---
EVRJ140.1966+09.1243,EB,30.362,0.001,0.255,0.003,---,---,1.7,420,19,0.14,---,5.7835030E+04,P02
EVRJ140.5425-31.7980,EB,79.686,0.003,0.090,0.003,---,---,2.3,247,6,0.05,---,5.7863974E+04,E97
EVRJ140.9510-38.3100,EB,158.89,0.01,0.107,0.003,---,---,1.4,340,64,0.04,---,5.8242010E+04,---
EVRJ141.2297-50.2974*,EB,9.9742,0.0003,0.051,0.003,---,---,1.8,470,17,0.09,---,5.7805072E+04,---
EVRJ141.4228-29.3343,EB,83.53,0.01,0.085,0.003,---,---,3.0,460,22,0.11,---,5.7779267E+04,M01
EVRJ142.7148-32.5727,EB2,96.520,0.005,0.415,0.005,0.263,0.004,1.7,277,7,0.05,0.07,5.8165041E+04,J54
EVRJ143.3062-48.0779,EB2,36.613,0.002,0.305,0.004,0.099,0.003,1.8,300,38,0.13,0.12,5.8226010E+04,P02
EVRJ143.4116-57.7023,EB,25.019,0.001,0.085,0.003,---,---,2.3,400,12,0.12,---,5.8079301E+04,O08
EVRJ146.5249-47.6189,S,4.9627,0.0003,0.012,0.003,---,---,2.9,410,13,---,---,---,---
EVRJ147.6984-44.6915,EB,58.922,0.003,0.096,0.003,---,---,2.8,490,20,0.08,---,5.7450154E+04,O08
EVRJ147.7850-67.4366,EB2,17.9760,0.0009,0.637,0.004,0.140,0.003,1.8,281,5,0.31,0.27,5.7477183E+04,H63
EVRJ148.7412-44.8109,S,5.5120,0.0004,0.018,0.003,---,---,1.5,131,1,---,---,---,P02
EVRJ149.3573-31.1738,EB,230.66,0.02,0.169,0.003,---,---,2.2,340,10,0.03,---,5.7813208E+04,H82b
EVRJ150.8052+08.4017,S,7.4493,0.0007,0.027,0.003,---,---,2.0,450,26,---,---,---,---
EVRJ151.0446-40.7607,EB,18.8463,0.0008,0.202,0.003,---,---,1.4,460,14,0.22,---,5.7791226E+04,---
EVRJ151.1461-52.6323,S,13.735,0.002,0.045,0.003,---,---,2.3,500,19,---,---,---,---
EVRJ151.7236-40.8896,EB,82.870,0.005,0.147,0.003,---,---,2.3,430,28,0.07,---,5.8251111E+04,O08
EVRJ152.0853-23.9137,EB,65.735,0.003,0.056,0.003,---,---,1.6,339,8,0.05,---,5.8144342E+04,---
EVRJ152.4829-29.6286,S,17.137,0.003,0.033,0.003,---,---,1.6,440,20,---,---,---,---
EVRJ152.7328-69.6551*,EB2,17.470,0.002,0.169,0.005,0.106,0.006,3.4,420,15,0.37,0.23,5.7455339E+04,H75
EVRJ153.3356-59.2188,EB2,92.448,0.005,0.306,0.007,0.153,0.006,2.8,400,12,0.06,0.06,5.8262094E+04,G53
EVRJ155.0560-43.4760,EB2,18.3370,0.0007,0.301,0.003,0.071,0.003,1.8,343,8,0.21,0.12,5.8190095E+04,P02
EVRJ155.3810-30.2503,S,1.79675,4e-05,0.042,0.003,---,---,1.8,268,6,---,---,---,H82b
EVRJ155.7809-73.7167*,EB2,42.181,0.001,0.120,0.006,0.054,0.005,3.4,400,11,0.08,0.06,5.7806119E+04,---
EVRJ156.1221-45.4508*,S,3.2027,0.0001,0.021,0.003,---,---,3.4,400,11,---,---,---,---
EVRJ157.4319+06.6902,S,30.09,0.01,0.012,0.003,---,---,2.0,440,15,---,---,---,---
EVRJ157.4994-70.2302,EB,161.41,0.01,0.153,0.003,---,---,1.8,205,3,0.04,---,5.7865237E+04,H75
EVRJ157.8187-23.9658,NS,14.132,0.002,0.030,0.003,---,---,1.7,276,6,---,---,---,O80
EVRJ158.3779-20.1812,EB,867.8,0.2,0.316,0.003,---,---,2.2,238,6,0.03,---,5.8195125E+04,E97
EVRJ158.6089-11.2631,S,3.1289,0.0001,0.015,0.003,---,---,2.6,440,20,---,---,---,P02
EVRJ160.2433-10.9747,S,35.01,0.01,0.016,0.003,---,---,1.6,139,3,---,---,---,---
EVRJ160.3736-34.2145,EB2,62.292,0.003,0.369,0.003,0.250,0.003,1.8,450,16,0.09,0.09,5.7841041E+04,O06
EVRJ161.5260-67.8898,S,1.05190,1e-05,0.017,0.003,---,---,1.6,480,15,---,---,---,---
EVRJ162.3183-36.2085,S,16.525,0.003,0.016,0.003,---,---,1.6,279,6,---,---,---,M01
EVRJ164.3339-61.1080,NS,7.0690,0.0006,0.061,0.003,---,---,1.7,230,57,---,---,---,H75
EVRJ165.4913-76.0526,S,132.3,0.2,0.037,0.003,---,---,2.4,303,7,---,---,---,P02
EVRJ166.6172-19.9069,S,1.97857,5e-05,0.023,0.003,---,---,1.9,390,14,---,---,---,---
EVRJ167.8922-49.9364,EB2,185.66,0.02,0.275,0.008,0.082,0.007,2.5,304,7,0.06,0.07,5.7822202E+04,H78
EVRJ171.0559-16.6730,EB2,16.8489,0.0007,0.596,0.004,0.154,0.003,1.7,328,9,0.27,0.25,5.7462219E+04,P72
EVRJ171.6633-44.3037*,EB2,217.15,0.02,0.112,0.005,0.100,0.005,2.5,490,19,0.05,0.04,5.8222302E+04,---
EVRJ172.6596-38.6000,S,1.76012,4e-05,0.013,0.003,---,---,1.7,440,14,---,---,---,---
EVRJ173.4151-16.3251,S,1.90922,4e-05,0.033,0.003,---,---,1.8,350,10,---,---,---,---
EVRJ174.6648-61.2982,S,28.69,0.01,0.058,0.003,---,---,1.4,360,73,---,---,---,P98b
EVRJ175.5798-68.1728,EB2,57.021,0.005,0.109,0.004,0.061,0.004,2.1,410,18,0.12,0.08,5.8259046E+04,---
EVRJ176.7042-03.1686,S,13.598,0.002,0.020,0.003,---,---,1.6,420,17,---,---,---,---
EVRJ179.9728-69.8847,EB,77.943,0.005,0.558,0.003,---,---,3.3,450,15,0.10,---,5.7948022E+04,G74
EVRJ180.1919-40.3545,EB2,80.088,0.004,0.621,0.004,0.496,0.003,1.8,306,8,0.07,0.07,5.8227115E+04,O04a
EVRJ181.3089-09.3623,EB,89.931,0.003,0.078,0.003,---,---,2.0,380,13,0.04,---,5.7495034E+04,---
EVRJ183.4958-51.3962,S,1.79754,4e-05,0.068,0.003,---,---,2.0,450,16,---,---,---,---
EVRJ183.9733-07.9790,EB2,13.0444,0.0008,0.101,0.003,0.077,0.003,1.4,190,26,0.21,0.16,5.7821279E+04,M01
EVRJ186.1536-60.8041,EB2,12.4084,0.0005,0.209,0.004,0.091,0.003,2.4,370,11,0.33,0.17,5.7419194E+04,H75
EVRJ186.2002-45.7517,EB,56.518,0.003,0.076,0.003,---,---,1.7,480,22,0.08,---,5.8198299E+04,---
EVRJ186.9406-63.8847*,EB,57.876,0.002,0.303,0.003,---,---,1.8,271,5,0.06,---,5.8075346E+04,H75
EVRJ187.1716-51.0270,EB2,40.651,0.001,0.391,0.006,0.041,0.004,1.8,330,12,0.10,0.04,5.7895100E+04,---
EVRJ187.2855-46.9913,EB,105.701,0.006,0.116,0.003,---,---,1.7,430,20,0.05,---,5.7829307E+04,---
EVRJ187.4882-44.9181,S,3.1399,0.0001,0.017,0.003,---,---,1.6,410,20,---,---,---,---
EVRJ188.2718+04.5246,S,5.4312,0.0003,0.019,0.003,---,---,1.7,320,8,---,---,---,---
EVRJ190.2163-68.9496*,S,700.7,5.8,0.017,0.003,---,---,1.5,101,1,---,---,---,---
EVRJ190.8240-18.2658,EB2,450.72,0.04,0.190,0.007,0.076,0.005,2.2,320,11,0.02,0.01,5.8282004E+04,P02
EVRJ190.9066-46.9347,EB,8.0328,0.0006,0.300,0.003,---,---,1.8,420,16,0.63,---,5.8174274E+04,S39
EVRJ192.8118-40.0524,S,27.454,0.009,0.027,0.003,---,---,1.6,380,21,---,---,---,---
EVRJ192.8887-65.7151,EB,71.157,0.005,0.208,0.003,---,---,1.9,340,9,0.10,---,5.7458040E+04,---
EVRJ193.0578-68.8933*,EB,90.077,0.005,0.525,0.003,---,---,1.5,490,16,0.07,---,5.7992996E+04,---
EVRJ194.3230-48.0606,EB,198.04,0.02,0.419,0.003,---,---,2.7,420,23,0.07,---,5.8160208E+04,O56
EVRJ195.9697-59.4445,EB,179.25,0.01,0.274,0.003,---,---,1.9,460,16,0.04,---,5.8204342E+04,---
EVRJ197.9610-42.6154*,EB2,11.1358,0.0003,0.271,0.005,0.237,0.005,1.5,263,6,0.26,0.26,5.7426338E+04,P02
EVRJ198.6560-47.4624,EB2,31.082,0.001,0.190,0.003,0.032,0.003,1.7,300,14,0.16,0.06,5.7819255E+04,S39
EVRJ198.6688-41.2217,S,2.49204,7e-05,0.015,0.003,---,---,2.1,400,17,---,---,---,---
EVRJ198.6723-56.8119,EB2,674.62,0.07,0.51,0.01,0.340,0.01,2.3,460,16,0.01,0.03,5.8287982E+04,P02
EVRJ199.1478-46.9330,S,17.345,0.004,0.026,0.003,---,---,1.7,340,12,---,---,---,---
EVRJ201.6691-16.1046,EB,61.165,0.005,1.412,0.003,---,---,2.0,430,19,0.16,---,5.7915964E+04,A72
EVRJ201.9366+03.8741,EB2,16.8596,0.0009,0.53,0.01,0.17,0.01,1.9,460,34,0.33,0.31,5.7451250E+04,S09
EVRJ202.6471-09.5654,EB,25.192,0.001,0.053,0.003,---,---,1.7,211,4,0.07,---,5.8173180E+04,S14b
EVRJ204.7100-54.1169,EB2,79.603,0.004,0.748,0.009,0.207,0.007,1.9,420,16,0.07,0.08,5.8230106E+04,D04
EVRJ205.1678-73.5529,NS,7.8882,0.0007,0.059,0.003,---,---,1.9,310,10,---,---,---,---
EVRJ205.9967+02.1515,S,7.5834,0.0007,0.026,0.003,---,---,1.7,229,6,---,---,---,P02
EVRJ206.5133-43.2512,EB,284.29,0.02,0.140,0.003,---,---,1.8,279,6,0.02,---,5.7475065E+04,---
EVRJ206.7644-41.2823,S,13.063,0.002,0.023,0.003,---,---,1.6,300,8,---,---,---,---
EVRJ207.0408-58.2498,EB,29.818,0.002,0.076,0.003,---,---,2.1,500,20,0.11,---,5.7613036E+04,P02
EVRJ208.0855-60.9610,S,4.4465,0.0002,0.022,0.003,---,---,2.0,370,16,---,---,---,---
EVRJ209.1572-52.4869,S,27.679,0.009,0.030,0.003,---,---,1.7,249,5,---,---,---,O18
EVRJ209.8336-62.4604,EB,186.66,0.01,0.157,0.003,---,---,3.4,410,14,0.04,---,5.7817114E+04,L80
EVRJ209.9155-32.2431,EB2,21.763,0.001,0.243,0.003,0.157,0.003,1.7,340,12,0.27,0.26,5.8261968E+04,H82b
EVRJ210.2092-42.6133*,S,25.296,0.008,0.047,0.003,---,---,1.6,133,3,---,---,---,---
EVRJ210.8108-48.7917,EB2,22.3837,0.0008,0.434,0.003,0.117,0.003,1.9,340,10,0.17,0.16,5.7481145E+04,H56
EVRJ210.8551-55.4222,EB,164.947,0.008,0.397,0.003,---,---,2.1,450,15,0.03,---,5.7451238E+04,H75
EVRJ211.7473-61.1757*,S,4.7870,0.0003,0.019,0.003,---,---,1.6,350,11,---,---,---,---
EVRJ212.0655+00.2099,S,3.0197,0.0001,0.018,0.003,---,---,2.0,282,7,---,---,---,M01
EVRJ213.0102-40.5905,EB2,689.6,0.1,0.450,0.008,0.100,0.006,2.0,380,13,0.03,0.01,5.8175273E+04,---
EVRJ213.1091-60.3977,EB2,13.4514,0.0006,0.132,0.003,0.060,0.003,1.9,241,4,0.25,0.12,5.7878301E+04,H75
EVRJ213.6403-61.7990,EB2,58.28,0.01,0.212,0.003,0.126,0.003,2.6,480,58,0.33,0.23,5.7835141E+04,E97
EVRJ213.7768-44.0821,S,11.547,0.002,0.033,0.003,---,---,1.7,350,13,---,---,---,---
EVRJ213.7997-71.2337,EB2,129.622,0.007,0.169,0.005,0.113,0.006,2.7,400,12,0.04,0.04,5.7871292E+04,---
EVRJ214.3235-56.2011,EB,321.98,0.02,0.292,0.003,---,---,2.0,340,10,0.03,---,5.7547229E+04,P02
EVRJ214.7031-27.4369,EB,84.092,0.005,0.374,0.003,---,---,1.7,256,7,0.09,---,5.8189296E+04,H82b
EVRJ214.7218-48.4588*,S,10.397,0.001,0.030,0.003,---,---,1.6,125,2,---,---,---,K12
EVRJ215.3295-61.6489,EB,88.163,0.004,0.143,0.003,---,---,1.9,281,6,0.05,---,5.8271063E+04,M01
EVRJ215.4758-52.9984,EB,61.362,0.003,0.186,0.003,---,---,2.8,480,18,0.08,---,5.8261325E+04,H78
EVRJ215.8389-37.8866,EB,29.228,0.001,0.059,0.003,---,---,1.6,470,18,0.07,---,5.7839196E+04,---
EVRJ216.7124-46.3352,S,18.931,0.004,0.030,0.003,---,---,1.6,244,5,---,---,---,---
EVRJ217.3601-61.3723*,EB,112.86,0.01,0.086,0.003,---,---,1.6,490,19,0.07,---,5.7816243E+04,---
EVRJ217.7666-56.8467,EB,64.285,0.003,0.121,0.003,---,---,2.0,390,22,0.06,---,5.8292264E+04,---
EVRJ219.7536-30.6990*,S,155.9,0.3,0.026,0.003,---,---,1.6,113,1,---,---,---,---
EVRJ220.6112-46.5703*,S,5.4697,0.0004,0.039,0.003,---,---,1.6,141,3,---,---,---,---
EVRJ221.0170-56.3591,EB2,126.093,0.009,0.567,0.005,0.550,0.007,2.1,267,6,0.05,0.08,5.7546027E+04,E97
EVRJ221.4063-40.0304,EB,87.378,0.006,0.085,0.003,---,---,1.8,230,5,0.08,---,5.7982989E+04,M01
EVRJ222.6832+08.8867,EB,18.4831,0.0006,0.138,0.003,---,---,1.7,500,25,0.17,---,5.8243162E+04,6as
EVRJ222.8567-17.8766,S,1.27973,2e-05,0.021,0.003,---,---,1.6,147,3,---,---,---,M01
EVRJ223.0553-45.7810,EB,51.530,0.002,0.100,0.003,---,---,1.7,500,25,0.08,---,5.8250254E+04,---
EVRJ224.0910-44.9021,EB,13.6385,0.0008,0.091,0.003,---,---,3.4,410,19,0.18,---,5.7950999E+04,P02
EVRJ224.2186-10.1040,S,1.57109,3e-05,0.019,0.003,---,---,1.8,330,10,---,---,---,---
EVRJ226.9792-49.3947,NS,1.90252,4e-05,0.120,0.003,---,---,1.6,311,8,---,---,---,---
EVRJ227.8369-48.8581,EB,65.955,0.004,0.145,0.003,---,---,1.4,150,13,0.10,---,5.7821263E+04,P02
EVRJ228.0760-47.3814,EB,567.69,0.09,0.370,0.003,---,---,1.9,460,19,0.03,---,5.8139358E+04,P02
EVRJ231.1349-80.4407,S,3.3326,0.0001,0.033,0.003,---,---,2.1,206,3,---,---,---,E97
EVRJ232.6439-68.9157,S,4.7305,0.0003,0.073,0.003,---,---,1.6,490,16,---,---,---,P02
EVRJ233.5037-48.9966,S,2.22120,6e-05,0.031,0.003,---,---,2.6,350,10,---,---,---,---
EVRJ233.6146-45.8344,EB,140.33,0.01,0.244,0.003,---,---,2.5,440,18,0.05,---,5.8225422E+04,O06
EVRJ234.9483-12.8063,EB2,19.128,0.001,0.220,0.003,0.135,0.003,1.9,440,16,0.35,0.25,5.8192274E+04,P02
EVRJ235.1094+04.8341,S,3.0615,0.0001,0.027,0.003,---,---,2.1,460,16,---,---,---,---
EVRJ235.2935-81.4369,S,34.405,0.007,0.039,0.003,---,---,1.8,344,9,---,---,---,---
EVRJ236.0905-30.2008,S,16.645,0.003,0.027,0.003,---,---,1.6,148,2,---,---,---,---
EVRJ236.3413-59.8243*,NS,4.5135,0.0002,0.096,0.003,---,---,1.7,370,10,---,---,---,K30
EVRJ236.5296-51.6743,S,5.4707,0.0003,0.016,0.003,---,---,2.9,490,20,---,---,---,---
EVRJ237.4402-57.7746,EB2,59.877,0.006,0.249,0.004,0.221,0.004,2.2,460,61,0.19,0.18,5.7834175E+04,H75
EVRJ239.0039-51.8938,EB2,352.10,0.03,0.150,0.007,0.14,0.01,1.7,304,9,0.02,0.02,5.7846365E+04,---
EVRJ240.7134-24.0327*,S,84.20,0.08,0.030,0.004,---,---,2.6,144,2,---,---,---,J19c
EVRJ240.8167-41.8598,S,3.0216,0.0001,0.038,0.003,---,---,2.1,420,15,---,---,---,---
EVRJ240.8819-24.5341,S,14.243,0.002,0.026,0.003,---,---,1.6,360,13,---,---,---,A16
EVRJ240.9887-40.3533,EB,15.920,0.001,0.068,0.003,---,---,1.9,450,14,0.13,---,5.7448240E+04,---
EVRJ241.0233-60.2164*,EB2,132.85,0.01,0.50,0.02,0.48,0.01,2.6,340,11,0.07,0.08,5.8262001E+04,S67
EVRJ241.6625-26.4171,EB2,266.79,0.03,0.35,0.01,0.34,0.01,2.1,337,9,0.04,0.04,5.7815402E+04,E97
EVRJ242.7671-16.8649,EB,391.04,0.03,0.277,0.003,---,---,1.5,390,12,0.02,---,5.8204343E+04,---
EVRJ243.3386-69.9678,EB2,13.0922,0.0006,0.550,0.004,0.222,0.003,1.8,370,9,0.37,0.41,5.7783254E+04,S09
EVRJ244.9875-45.7457,EB2,74.395,0.003,0.539,0.01,0.064,0.006,1.7,460,25,0.06,0.06,5.7870319E+04,J19c
EVRJ245.6083-49.9503,EB2,30.078,0.005,0.150,0.003,0.098,0.003,3.3,480,23,0.31,0.20,5.7993005E+04,H78
EVRJ246.4382-04.5078,EB2,36.632,0.001,0.081,0.005,0.038,0.005,1.8,380,16,0.09,0.04,5.8216324E+04,M14
EVRJ247.0950-61.1258*,EB2,179.60,0.01,0.185,0.007,0.068,0.008,1.7,200,17,0.03,0.04,5.8230101E+04,P02
EVRJ247.1723-63.1434,S,4.1350,0.0002,0.025,0.003,---,---,2.5,358,9,---,---,---,E97
EVRJ248.4117-37.0479*,S,4.1960,0.0002,0.046,0.003,---,---,1.7,275,6,---,---,---,---
EVRJ248.8484-34.0138,EB2,85.060,0.008,0.165,0.004,0.062,0.004,2.3,330,10,0.11,0.07,5.7604069E+04,S14b
EVRJ249.2282-33.0113,EB,42.190,0.002,0.073,0.003,---,---,2.0,286,8,0.08,---,5.7871265E+04,---
EVRJ249.3000-56.8629,EB2,29.912,0.001,0.225,0.005,0.046,0.004,1.6,480,22,0.13,0.06,5.7816320E+04,J19c
EVRJ250.2762-64.1358,S,7.5664,0.0007,0.070,0.003,---,---,1.9,400,15,---,---,---,P02
EVRJ250.5336-33.7668,EB2,59.799,0.005,0.425,0.005,0.433,0.006,2.6,420,17,0.14,0.15,5.7842244E+04,S09
EVRJ252.2020-29.1553,S,20.257,0.005,0.022,0.003,---,---,2.6,460,20,---,---,---,H82b
EVRJ253.0471-57.2616,EB,6.5179,0.0003,0.345,0.003,---,---,1.7,208,3,0.74,---,5.7813364E+04,H63
EVRJ253.5065-41.6553*,EB2,31.625,0.002,0.175,0.006,0.123,0.006,1.7,346,8,0.20,0.19,5.8251151E+04,---
EVRJ253.8368-45.7541,EB,292.10,0.03,0.311,0.003,---,---,1.8,390,14,0.04,---,5.7866361E+04,---
EVRJ253.8711-52.6509*,EB,154.61,0.02,0.114,0.003,---,---,1.7,480,22,0.09,---,5.7603063E+04,---
EVRJ253.9410-37.8991,S,1.85613,4e-05,0.027,0.003,---,---,2.5,340,10,---,---,---,P02
EVRJ254.2454-26.8248,EB,56.580,0.003,0.269,0.003,---,---,1.7,318,9,0.09,---,5.8198382E+04,P02
EVRJ254.4130-21.5333*,EB,8.2092,0.0002,0.089,0.003,---,---,2.5,287,7,0.16,---,5.7465266E+04,---
EVRJ254.4685-37.9966*,EB2,104.15,0.03,0.356,0.009,0.35,0.02,2.5,320,52,0.16,0.17,5.8286206E+04,S09
EVRJ255.0530+05.6399,EB2,16.574,0.001,0.133,0.003,0.095,0.004,1.8,256,6,0.27,0.19,5.8261312E+04,P02
EVRJ255.7482-57.1118,EB2,23.734,0.001,0.550,0.005,0.061,0.005,1.8,350,10,0.19,0.09,5.8041011E+04,H63
EVRJ256.1308-46.8128,S,3.5007,0.0001,0.017,0.003,---,---,1.6,250,5,---,---,---,---
EVRJ256.9143-44.7001,S,2.22727,6e-05,0.040,0.003,---,---,1.8,212,6,---,---,---,E97
EVRJ257.3748-47.2609*,EB2,89.773,0.007,0.316,0.007,0.162,0.008,1.9,370,19,0.09,0.10,5.8191316E+04,E97
EVRJ257.5915-54.2513,S,2.61906,8e-05,0.040,0.003,---,---,2.0,470,18,---,---,---,P02
EVRJ257.7863-05.3639*,S,10.454,0.001,0.13,0.02,---,---,3.0,390,13,---,---,---,---
EVRJ257.8407-57.6714*,EB,11.1251,0.0003,0.047,0.003,---,---,1.9,380,12,0.07,---,5.7662985E+04,---
EVRJ258.2441-16.5147,EB,230.51,0.02,0.194,0.003,---,---,1.9,229,5,0.03,---,5.8259194E+04,---
EVRJ259.0328-43.5996,S,17.079,0.004,0.038,0.003,---,---,1.6,311,9,---,---,---,---
EVRJ259.7804-38.0986,S,2.25462,6e-05,0.029,0.003,---,---,2.8,296,9,---,---,---,---
EVRJ260.1145-33.0887*,EB2,35.684,0.001,0.137,0.004,0.024,0.003,1.9,292,8,0.11,0.03,5.7983072E+04,H82b
EVRJ260.3771-42.3682*,EB2,68.28,0.01,0.074,0.003,0.044,0.003,1.9,440,20,0.14,0.08,5.8225388E+04,H78
EVRJ260.4297-86.2866,S,2.82909,9e-05,0.016,0.003,---,---,2.0,480,16,---,---,---,---
EVRJ260.5557-59.7072,EB2,64.725,0.004,0.110,0.004,0.031,0.004,2.5,390,14,0.10,0.04,5.7983043E+04,H75
EVRJ260.7188-56.6859*,NS,5.1393,0.0001,0.060,0.003,---,---,1.9,410,11,---,---,---,---
EVRJ261.2948-24.6053,EB2,81.322,0.008,0.123,0.005,0.092,0.006,3.9,430,19,0.11,0.11,5.8193396E+04,W39
EVRJ262.4623-50.6060,EB,45.835,0.001,0.111,0.003,---,---,1.7,440,15,0.06,---,5.7966020E+04,---
EVRJ262.8234-28.0523,EB2,75.586,0.003,0.114,0.006,0.108,0.009,1.7,225,5,0.05,0.05,5.8286090E+04,H82b
EVRJ263.2823-47.9959,EB,12.8292,0.0004,0.157,0.003,---,---,2.0,460,18,0.31,---,5.7594972E+04,H78
EVRJ263.3293-43.2504,EB2,306.63,0.03,0.41,0.01,0.336,0.01,2.1,410,15,0.03,0.04,5.7599212E+04,H78
EVRJ263.7051-57.1474,EB2,104.82,0.01,2.72,0.02,0.056,0.005,2.6,400,14,0.15,0.07,5.7876399E+04,W76a
EVRJ263.7579-21.4875,S,3.9075,0.0002,0.016,0.003,---,---,2.9,450,21,---,---,---,M01
EVRJ264.8482-34.1395*,EB2,51.550,0.003,0.443,0.007,0.364,0.005,1.5,390,17,0.11,0.11,5.7954096E+04,H82b
EVRJ265.8473-47.5646*,EB2,176.60,0.03,0.25,0.02,0.12,0.01,1.5,209,5,0.03,0.03,5.7820393E+04,O08
EVRJ266.0146-25.2347,EB,64.226,0.004,0.178,0.003,---,---,2.4,420,16,0.11,---,5.7877369E+04,---
EVRJ266.2382-13.5493,EB,28.239,0.005,0.053,0.003,---,---,3.1,410,17,0.11,---,5.7935181E+04,W11
EVRJ266.2807-27.4604,S,36.94,0.02,0.024,0.003,---,---,4.2,460,20,---,---,---,B15
EVRJ266.8415-09.7541,EB,54.010,0.004,0.087,0.003,---,---,3.0,470,20,0.11,---,5.8192351E+04,---
EVRJ267.2917-33.4066,EB2,19.0170,0.0009,0.294,0.006,0.226,0.005,1.8,470,22,0.24,0.28,5.7983022E+04,P02
EVRJ268.2040-18.9596*,EB,27.519,0.002,0.537,0.003,---,---,1.8,500,18,0.27,---,5.7908185E+04,---
EVRJ268.7603+06.5439,EB,40.752,0.005,0.070,0.003,---,---,2.0,430,15,0.12,---,5.8223313E+04,---
EVRJ268.9953-19.9136,EB,53.453,0.004,0.191,0.003,---,---,1.6,340,73,0.14,---,5.7872300E+04,J19b
EVRJ269.1361-18.9418,EB2,151.78,0.01,0.18,0.01,0.160,0.007,2.1,470,39,0.05,0.04,5.7498322E+04,---
EVRJ269.1925+04.1994,EB,101.625,0.005,0.350,0.003,---,---,1.5,470,16,0.05,---,5.7870423E+04,---
EVRJ271.1728-15.0876*,S,3.7061,0.0002,0.063,0.004,---,---,1.6,272,6,---,---,---,D07
EVRJ273.2169-20.5458,EB,101.60,0.02,0.076,0.003,---,---,2.9,450,22,0.10,---,5.7949151E+04,P02
EVRJ273.4263-08.9905,S,60.91,0.05,0.030,0.003,---,---,2.2,410,18,---,---,---,O18
EVRJ274.3089+00.3132,S,15.677,0.003,0.047,0.003,---,---,1.7,317,8,---,---,---,P02
EVRJ274.5871-47.4738,EB,65.291,0.004,0.046,0.003,---,---,2.0,440,18,0.05,---,5.7944966E+04,---
EVRJ274.9156-22.5288,S,3.0205,0.0001,0.017,0.003,---,---,2.6,390,18,---,---,---,---
EVRJ275.2697-39.2823,EB,208.00,0.01,0.393,0.003,---,---,1.6,340,15,0.03,---,5.7598259E+04,P02
EVRJ276.3672-17.4545*,S,2.53782,8e-05,0.015,0.003,---,---,2.1,380,13,---,---,---,---
EVRJ276.6338-62.1974,EB2,27.359,0.002,0.235,0.003,0.069,0.003,2.1,340,14,0.21,0.11,5.7867249E+04,H75
EVRJ277.1465+06.5747,EB,108.488,0.007,0.182,0.003,---,---,1.9,400,14,0.06,---,5.8225306E+04,---
EVRJ277.7956-64.1253,EB,135.55,0.01,0.102,0.003,---,---,1.6,200,3,0.05,---,5.8254088E+04,E97
EVRJ278.4617-14.4258,S,67.17,0.06,0.023,0.003,---,---,4.1,310,12,---,---,---,E97
EVRJ278.6252-34.1461,EB2,16.095,0.001,0.199,0.003,0.158,0.004,1.9,360,11,0.40,0.31,5.7869390E+04,H82b
EVRJ278.7635-34.0797*,S,58.05,0.04,0.085,0.008,---,---,2.1,145,2,---,---,---,J19c
EVRJ279.3277-51.9091,EB2,556.70,0.09,0.33,0.01,0.234,0.008,2.4,450,17,0.03,0.03,5.7910292E+04,S69
EVRJ279.7908-15.2600,EB2,162.14,0.01,0.55,0.01,0.137,0.006,1.8,271,8,0.04,0.04,5.7980005E+04,---
EVRJ279.8036-32.7202,S,14.892,0.003,0.026,0.003,---,---,1.6,228,4,---,---,---,---
EVRJ280.7743+08.8398,EB2,24.3842,0.0009,0.84,0.02,0.46,0.01,2.0,430,15,0.17,0.15,5.7477408E+04,S09
EVRJ280.9060-51.6305,EB,199.88,0.05,1.950,0.003,---,---,1.8,370,70,0.13,---,5.7849375E+04,W27
EVRJ281.2684-20.0454*,EB2,51.256,0.002,0.29,0.02,0.14,0.02,2.2,360,10,0.09,0.08,5.8276183E+04,---
EVRJ281.5818+05.1531*,EB,78.586,0.003,0.196,0.003,---,---,2.6,270,11,0.05,---,5.8223314E+04,---
EVRJ282.3385-38.1847,EB,10.094,0.001,0.185,0.003,---,---,2.1,450,20,0.39,---,5.7870370E+04,S09
EVRJ283.0962-29.9479,EB,43.874,0.002,0.183,0.003,---,---,1.9,360,17,0.10,---,5.7661033E+04,H82b
EVRJ283.1124-57.1962,EB2,28.679,0.002,0.271,0.007,0.053,0.007,2.7,316,9,0.23,0.08,5.7953167E+04,E97
EVRJ283.5363-25.1632,EB2,13.0447,0.0008,0.132,0.004,0.093,0.004,1.8,306,8,0.30,0.21,5.8274265E+04,P02
EVRJ283.6621-67.6363,EB2,15.2140,0.0009,0.362,0.005,0.197,0.005,2.0,470,17,0.41,0.39,5.7638116E+04,P02
EVRJ283.8011-03.5620,EB2,139.092,0.009,0.33,0.01,0.158,0.009,1.9,340,11,0.05,0.04,5.7640055E+04,---
EVRJ283.8855-32.0235*,EB,67.495,0.004,0.208,0.003,---,---,1.8,350,13,0.09,---,5.8228329E+04,H82b
EVRJ284.1754-08.5537,S,33.70,0.01,0.025,0.003,---,---,4.0,470,26,---,---,---,P02
EVRJ284.2908-00.6051,EB2,170.47,0.02,0.058,0.006,0.051,0.01,1.8,390,13,0.05,0.05,5.7633022E+04,M01
EVRJ284.4182+01.2193,EB2,112.079,0.007,0.610,0.01,0.090,0.009,2.8,390,17,0.06,0.05,5.7935238E+04,P02
EVRJ286.3972+07.4862,S,3.2611,0.0001,0.021,0.003,---,---,2.1,450,16,---,---,---,---
EVRJ286.5586+01.6123,EB2,44.909,0.002,0.45,0.01,0.110,0.007,1.6,316,9,0.11,0.10,5.8261374E+04,P02
EVRJ286.8474+08.7257,EB2,30.583,0.002,0.630,0.007,0.082,0.005,2.0,430,19,0.22,0.13,5.7906239E+04,O04b
EVRJ287.0816-29.1305,S,5.5216,0.0004,0.044,0.003,---,---,1.8,420,20,---,---,---,P02
EVRJ288.3027-39.7507,EB2,31.596,0.002,0.372,0.005,0.156,0.004,2.0,390,14,0.21,0.24,5.7641179E+04,H82b
EVRJ288.4957-14.6862,EB,70.601,0.004,0.155,0.003,---,---,2.1,480,21,0.08,---,5.8206367E+04,---
EVRJ288.7564-15.9765,EB2,21.0745,0.0009,0.247,0.006,0.061,0.005,2.5,440,20,0.20,0.09,5.8274357E+04,H94
EVRJ288.9362-76.3894,EB2,14.6928,0.0008,0.140,0.003,0.102,0.003,1.6,370,10,0.27,0.19,5.7872265E+04,P02
EVRJ289.4024+07.6037,S,80.54,0.08,0.023,0.003,---,---,2.6,450,22,---,---,---,---
EVRJ290.0856-00.8052,EB2,14.504,0.001,0.363,0.007,0.318,0.006,1.7,480,71,0.46,0.45,5.8225389E+04,K86
EVRJ290.2279-23.8356,EB,40.176,0.002,0.162,0.003,---,---,1.5,130,1,0.10,---,5.8291271E+04,W11
EVRJ292.6325+07.9169,S,1.57188,3e-05,0.036,0.003,---,---,1.7,297,9,---,---,---,---
EVRJ293.2891-79.7398,S,7.386,0.001,0.074,0.003,---,---,2.0,460,17,---,---,---,---
EVRJ294.6791-17.0942,EB2,178.50,0.01,0.36,0.02,0.33,0.01,3.8,460,22,0.04,0.04,5.7610257E+04,P02
EVRJ295.8923-09.0672,EB,21.157,0.001,0.350,0.003,---,---,2.3,350,16,0.31,---,5.7576174E+04,E97
EVRJ296.1771-20.4712,EB,217.95,0.02,0.250,0.003,---,---,1.8,243,5,0.03,---,5.8018985E+04,---
EVRJ296.8847+06.3881,EB2,75.402,0.005,0.301,0.009,0.045,0.007,1.9,390,12,0.08,0.04,5.8261322E+04,---
EVRJ297.5137-10.4687*,NS,3.5841,0.0002,0.038,0.003,---,---,2.1,261,9,---,---,---,J19b
EVRJ297.5645-08.6018,S,8.3739,0.0009,0.036,0.003,---,---,2.0,203,3,---,---,---,E97
EVRJ297.7943-01.0238,NS,6.2840,0.0005,0.059,0.003,---,---,1.7,360,13,---,---,---,O04b
EVRJ300.0330-41.5906*,EB2,16.164,0.002,0.187,0.006,0.187,0.006,1.7,235,5,0.39,0.41,5.7584038E+04,T94
EVRJ300.1986-28.5563,EB,39.965,0.003,1.434,0.003,---,---,1.7,340,11,0.18,---,5.7848409E+04,S09
EVRJ300.2309+07.4115,EB2,81.619,0.006,0.38,0.01,0.146,0.009,3.2,410,15,0.10,0.09,5.8033010E+04,O03
EVRJ301.0554-75.4392,EB2,67.937,0.003,0.365,0.005,0.140,0.004,1.6,235,3,0.07,0.06,5.7725176E+04,E97
EVRJ301.6054-05.4655,EB,31.712,0.001,0.147,0.003,---,---,1.8,340,10,0.10,---,5.8012113E+04,---
EVRJ302.4249-18.3467,S,38.96,0.02,0.055,0.003,---,---,2.7,300,10,---,---,---,W85
EVRJ303.2672-08.9011,EB,102.159,0.007,0.202,0.003,---,---,1.9,430,22,0.07,---,5.8265390E+04,P02
EVRJ303.8393-12.6246,EB2,15.2749,0.0009,0.358,0.004,0.178,0.003,1.7,460,38,0.34,0.34,5.7567336E+04,P02
EVRJ305.0798-10.3753,S,3.1434,0.0001,0.013,0.003,---,---,2.0,257,6,---,---,---,---
EVRJ305.1377-21.4371,S,11.270,0.002,0.033,0.003,---,---,1.7,340,10,---,---,---,---
EVRJ305.2742+08.6121,S,2.9408,0.0001,0.023,0.003,---,---,2.0,320,11,---,---,---,P02
EVRJ306.0235-21.1716*,S,3.3550,0.0001,0.018,0.003,---,---,2.0,290,8,---,---,---,---
EVRJ306.4674-71.7007,EB,54.802,0.002,0.073,0.003,---,---,1.6,276,6,0.06,---,5.7968165E+04,---
EVRJ306.7855-11.5474,S,12.937,0.002,0.066,0.003,---,---,2.6,264,7,---,---,---,E97
EVRJ307.6577-62.8529*,EB2,11.1262,0.0005,0.213,0.003,0.094,0.003,2.0,262,5,0.40,0.18,5.8065105E+04,P02
EVRJ307.9477-73.0717,NS,3.3899,0.0001,0.095,0.003,---,---,2.5,390,11,---,---,---,E97
EVRJ308.6879-29.5442,S,2.08096,6e-05,0.031,0.003,---,---,1.8,330,13,---,---,---,H82b
EVRJ309.5236-53.5486*,S,4.7868,0.0003,0.045,0.004,---,---,1.6,326,6,---,---,---,---
EVRJ309.9281+03.3921,EB,84.061,0.007,0.167,0.003,---,---,2.5,490,30,0.09,---,5.7990053E+04,S63
EVRJ311.5809+06.2186,S,3.0909,0.0001,0.016,0.003,---,---,2.6,360,11,---,---,---,---
EVRJ312.4301-13.1265,EB,7.0396,0.0005,0.350,0.003,---,---,1.8,280,15,0.72,---,5.7907257E+04,O04a
EVRJ312.6580-79.2683,S,1.63124,3e-05,0.023,0.003,---,---,1.8,247,4,---,---,---,H75
EVRJ317.4996-57.0246,S,25.917,0.008,0.016,0.003,---,---,1.7,390,17,---,---,---,---
EVRJ317.5325-48.8486*,S,7.6307,0.0007,0.036,0.003,---,---,4.1,330,10,---,---,---,---
EVRJ320.4442-65.7369,EB2,15.735,0.001,0.331,0.003,0.300,0.003,1.8,350,8,0.48,0.50,5.7952209E+04,H75
EVRJ320.4672-18.3918,S,18.138,0.004,0.045,0.003,---,---,1.6,282,8,---,---,---,P02
EVRJ323.5155+04.9260,EB,16.6251,0.0007,0.036,0.003,---,---,1.6,166,2,0.06,---,5.7569274E+04,---
EVRJ328.5750-22.9645,EB2,58.718,0.003,0.187,0.005,0.047,0.004,1.9,330,11,0.08,0.05,5.7599310E+04,W11
EVRJ332.6884-09.6377,S,7.9064,0.0008,0.062,0.003,---,---,1.7,450,40,---,---,---,P02
EVRJ334.8428-16.8926,EB2,13.0300,0.0006,0.394,0.004,0.139,0.004,1.7,420,17,0.34,0.25,5.7599318E+04,J35
EVRJ336.4186-07.9571*,NS,9.725,0.001,0.187,0.003,---,---,1.6,163,5,---,---,---,---
EVRJ339.2795+02.8747,EB,7.1788,0.0005,0.210,0.003,---,---,1.7,278,9,0.43,---,5.7662110E+04,P02
EVRJ341.1487-07.6172,S,1.84926,4e-05,0.014,0.003,---,---,2.5,267,8,---,---,---,R12
EVRJ343.8974-51.5039,EB2,19.882,0.002,0.140,0.003,0.158,0.003,2.2,480,20,0.29,0.32,5.7686131E+04,C18
EVRJ350.7332-65.5474,S,19.104,0.004,0.017,0.003,---,---,1.6,400,12,---,---,---,---
EVRJ352.1682-41.3493,EB2,13.296,0.001,0.191,0.003,0.160,0.003,1.8,410,13,0.41,0.33,5.7669079E+04,P02

